Alpaca: Intermittent Execution without Checkpoints

The emergence of energy harvesting devices creates the potential for batteryless sensing and computing devices. Such devices operate only intermittently, as energy is available, presenting a number of challenges for software developers. Programmers face a complex design space requiring reasoning about energy, memory consistency, and forward progress. This paper introduces Alpaca, a low-overhead programming model for intermittent computing on energy-harvesting devices. Alpaca programs are composed of a sequence of user-defined tasks. The Alpaca runtime preserves execution progress at the granularity of a task. The key insight in Alpaca is the privatization of data shared between tasks. Updates of shared values in a task are privatized and only committed to main memory on successful execution of the task, ensuring that data remain consistent despite power failures. Alpaca provides a familiar programming interface and a highly efficient runtime model. We also present an alternate version of Alpaca, Alpaca-undo, that uses undo-logging and rollback instead of privatization and commit. We implemented a prototype of both versions of Alpaca as an extension to C with an LLVM compiler pass. We evaluated Alpaca, and directly compared to three systems from prior work. Alpacaconsistently improves performance compared to the previous systems, by up to 23.8x, while also improving memory footprint in many cases, by up to 17.6x.

==> pseudo.py <==
function AlpacaCompiler(Module M): 
    for t E M.tasks do
        warSet <- Analysis(t)
        maxCommitListSize <- argmax maxCommitListSize, warSet.size
        Transform(t, warSet)
    SetCommitListSize(maxCommitListSize)

function Analysis(Task t)
    warSet <- {}
    # 1. Analysis Phase
    for i E t.instructions do 
        # check if each instruction is writing to task-shared
        for v E i.possibleWriteAddress do # within task, only task-shared.
            if IsTaskSharderVariable(v) then 
                i.writeSet <- i.writeSet U v
        for v E i.possibleReadAddress do # within task, only task-shared.
            if IsTaskSharderVariable(v) then 
                i.readSet <- i.readSet U v
    # detect WAR
    for i E t.instructions do
        if i.writeSet != {} then
            for j E i.possiblePreviousInstructions do
                for v E i.writeSet do
                    if v E j.readSet do
                        warSet <- warSet U v
        # vars used in function call is assume as WAR
        if i.isFunctionCall then
            f <- i.getCalledFunction
            for v E f.usedVariables do
                warSet <- warSet U v
   return warSet

function Transform(Taks t, Set warSet)
    # 2. Transform Phase
    for v E warSet do
        # make double buffer
        if !v.alreadyDoubleBuffered then
            CreateBuffer(v)
        # insert privatization code
        InsertPrivatizationCode(t, v)
        for i E t.instructions do
        # redirect all usage
            if v E i.usedOperands then
                RedirectUsageToBuffer(i, v)
            # insert precommit
            if i.isTransitionTo then
                InsertPrecommitBefore(i, v)


==> pseudo_short.cpp <==
alpaca_compiler() {
	for t in tasks {
		war_set.clear();

		// Analysis Phase
		for i in t.instructions {
			// 2-1. check if each instruction is writing to task-shared
			if i may write to memory {
				mark_as_write(i, i.destOperand);
			}

			// 2-2. check if each instruction is reading to task-shared
			if i may read from memory {
				mark_as_read(i, i.srcOperand);
			}
		}

		for i in t.instructions {
			if i.write_set.size() != 0 {
				for j in every possible instruction before i {
					for v in i.write_set {
						if v in j.read_set {
							war_set.append(v);
						}
					}
				}
			}
			if i calls function f {
				for v in f.used_variables {
					war_set.append(v);
				}
			}
		}

		for i in t.instructions {
			i.read_set.clear();
			i.write_set.clear();
		}

		max_commit_list_size = war_set.size() > max_commit_list_size ? war_set.size() : max_commit_list_size;

		// Transform Phase
		for war_var in war_set {
			if war_var not in double_buffered {
				war_var_priv = double_buffer(war_var);
				double_buffered.append(war_var);
			}
			init_inst = initialization(war_var_priv, war_var);
			t.insertAtTop(init_inst);
			for i in t.instructions {
				if i uses war_var {
					i.change_usage(war_var, war_var_priv);
				}
				if i is transition_to {
					precommit_inst = precommit(war_var_priv, war_var);
					i.insertBefore(precommit_inst);
				}
			}
		}
	}
	set_commit_list_size(max_commit_list_size);
}

mark_as_write(Instruction i, Value v) {
	alias_sets = reverse_extensive_search(v);
	for v in alias_sets {
		if v is task_shared_variable {
			i.write_set.append(v);
		}
	}
}

mark_as_read(Instruction i, Value v) {
	alias_sets = reverse_extensive_search(v);
	for v in alias_sets {
		if v is task_shared_variable {
			i.read_set.append(v);
		}
	}
}

